FaaSdom: A Benchmark Suite for Serverless Computing

Serverless computing has become a major trend among cloud providers. With serverless computing, developers fully delegate the task of managing the servers, dynamically allocating the required resources, as well as handling availability and fault-tolerance matters to the cloud provider. In doing so, developers can solely focus on the application logic of their software, which is then deployed and completely managed in the cloud. Despite its increasing popularity, not much is known regarding the actual system performance achievable on the currently available serverless platforms. Specifically, it is cumbersome to benchmark such systems in a language- or runtime-independent manner. Instead, one must resort to a full application deployment, to later take informed decisions on the most convenient solution along several dimensions, including performance and economic costs. FaaSdom is a modular architecture and proof-of-concept implementation of a benchmark suite for serverless computing platforms. It currently supports the current mainstream serverless cloud providers (i.e., AWS, Azure, Google, IBM), a large set of benchmark tests and a variety of implementation languages. The suite fully automatizes the deployment, execution and clean-up of such tests, providing insights (including historical) on the performance observed by serverless applications. FaaSdom also integrates a model to estimate budget costs for deployments across the supported providers. FaaSdom is open-source and available at https://github.com/bschitter/benchmark-suite-serverless-computing.

==> bilder/cold_start/boxplot_all.R <==
x <- read.csv("raw_coldstart_all_data.csv",header=T,sep=",")
x <- t(x)
aws_node <- as.numeric(x[2,1:10])
aws_python <- as.numeric(x[2,11:20])
aws_go <- as.numeric(x[2,21:30])
aws_dotnet <- as.numeric(x[2,31:40])
azure_node <- as.numeric(x[2,41:50])
azure_python <- as.numeric(x[2,51:60])
azure_dotnet <- as.numeric(x[2,61:70])
azure_win_node <- as.numeric(x[2,71:80])
azure_win_dotnet <- as.numeric(x[2,81:90])
google_node <- as.numeric(x[2,91:100])
google_python <- as.numeric(x[2,101:110])
google_go <- as.numeric(x[2,111:120])
ibm_node <- as.numeric(x[2,121:130])
ibm_python <- as.numeric(x[2,131:140])
ibm_go <- as.numeric(x[2,141:150])
ibm_dotnet <- as.numeric(x[2,151:160])
#png(file = "boxplot_coldstart_all.png", width=1600, height=800, units="px", pointsize=24)
pdf(file = "boxplot_coldstart_all.pdf", width=14, height=7)
par(mar=c(9.5,4,4,2)+.1)
boxplot(aws_node,aws_python,aws_go,aws_dotnet,azure_node,azure_python,azure_dotnet,azure_win_node,azure_win_dotnet,google_node,google_python,google_go,ibm_node,ibm_python, ibm_go,ibm_dotnet, frame = FALSE,names=c("AWS - Node.js","AWS - Python","AWS - Go","AWS - .NET", "Azure - Node.js", "Azure - Python", "Azure - .NET", "Azure (Win) - Node.js", "Azure (Win) - .NET", "Google - Node.js", "Google - Python", "Google - Go", "IBM - Node.js", "IBM - Python", "IBM - Go", "IBM - .NET"), xlab ="",ylab = expression(bold("time (ms)")), main = "Cold Start Latency", las=2, ylim = c(0, 5000))
grid (NULL,NULL,nx=0,col = "lightgray") 


==> bilder/cold_start/parse.sh <==
#!/bin/bash
touch tmp
grep aws raw_coldstart_all_data.csv 	| grep Node.js | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep aws raw_coldstart_all_data.csv 	| grep Python  | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep aws raw_coldstart_all_data.csv 	| grep Go	   | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp 
grep aws raw_coldstart_all_data.csv 	| grep NET	   | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp 
nl tmp > data/aws.txt

rm tmp
touch tmp
grep azure raw_coldstart_all_data.csv 	| grep Node.js | grep -v "azure_win" 	| awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep azure raw_coldstart_all_data.csv 	| grep Node.js | grep "azure_win" 		| awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep azure raw_coldstart_all_data.csv 	| grep Python  | awk -F ',' {'print $2'}  | ./calc_percentiles.rb  >> tmp
grep azure raw_coldstart_all_data.csv 	| grep NET	 | grep -v "azure_win" 		| awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp 
grep azure raw_coldstart_all_data.csv 	| grep NET	 | grep    "azure_win" 		| awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp 
nl tmp > data/azure.txt

rm tmp
touch tmp
grep google raw_coldstart_all_data.csv 	| grep Node.js | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep google raw_coldstart_all_data.csv 	| grep Python  | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep google raw_coldstart_all_data.csv 	| grep Go	   | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp 
nl tmp > data/google.txt

rm tmp
touch tmp
grep ibm raw_coldstart_all_data.csv 	| grep Node.js | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep ibm raw_coldstart_all_data.csv 	| grep Python  | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep ibm raw_coldstart_all_data.csv 	| grep Go	   | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp 
grep ibm raw_coldstart_all_data.csv 	| grep NET	   | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp 
nl tmp > data/ibm.txt

##now all together
rm tmp
touch tmp
grep aws raw_coldstart_all_data.csv 	| grep Node.js | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep aws raw_coldstart_all_data.csv 	| grep Python  | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep aws raw_coldstart_all_data.csv 	| grep Go	   | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp 
grep aws raw_coldstart_all_data.csv 	| grep NET	   | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp 
grep azure raw_coldstart_all_data.csv 	| grep Node.js | grep -v "azure_win" 	| awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep azure raw_coldstart_all_data.csv 	| grep Node.js | grep "azure_win" 		| awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep azure raw_coldstart_all_data.csv 	| grep Python  | awk -F ',' {'print $2'}  | ./calc_percentiles.rb  >> tmp
grep azure raw_coldstart_all_data.csv 	| grep NET	 | grep -v "azure_win" 		| awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp 
grep azure raw_coldstart_all_data.csv 	| grep NET	 | grep    "azure_win" 		| awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp 
grep google raw_coldstart_all_data.csv 	| grep Node.js | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep google raw_coldstart_all_data.csv 	| grep Python  | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep google raw_coldstart_all_data.csv 	| grep Go	   | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp 
grep ibm raw_coldstart_all_data.csv 	| grep Node.js | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep ibm raw_coldstart_all_data.csv 	| grep Python  | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp
grep ibm raw_coldstart_all_data.csv 	| grep Go	   | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp 
grep ibm raw_coldstart_all_data.csv 	| grep NET	   | awk -F ',' {'print $2'} | ./calc_percentiles.rb  >> tmp 
nl tmp > data/combined.txt
rm tmp

==> bilder/general_python/scatterplot_general_python.R <==
input <- read.csv("raw_general_python.csv",header=T,sep=",")
#png(file = "scatterplot_general_python.png", width=1500, height=1000, units="px", pointsize=24)
pdf(file = "scatterplot_general_python.pdf", width=10.5, height=7)
par(mar=c(7.5,5,4,1)+.1)
stripchart(input$measured_ms ~ input$name, pch = 21, frame = FALSE, vertical = TRUE, method = "jitter", las=2, main = "Execution Time in Python\n(Factors Test, x = 26'888'346'474'443)", xlab = "", ylab = "", ylim = c(0, 12000),
col = c("#E69F00", "#E69F00", "#E69F00", "#E69F00", "#E69F00", "#56B4E9", "#00BA38", "#00BA38", "#00BA38", "#00BA38", "#00BA38", "#E33939", "#E33939", "#E33939", "#E33939", "#E33939"))
title(ylab = "time (ms)", mgp=c(4,1,1))
grid (NULL,NULL,nx=0,col = "lightgray")
legend(14, 9500, legend=c("AWS", "Azure", "Google", "IBM"),
col=c("#E69F00", "#56B4E9", "#00BA38", "#E33939"),
pch=c(21,21,21,21), cex=1, bg="white")


==> bilder/latency/scatterplot_latency.R <==
input <- read.csv("raw_latency_data.csv",header=T,sep=",")
#png(file = "scatterplot_latency.png", width=2000, height=1000, units="px", pointsize=24)
pdf(file = "scatterplot_latency.pdf", width=14, height=7)
par(mar=c(10,4,1,0)+.1)
stripchart(input$ms ~ input$cloud, pch = 21, frame = FALSE, vertical = TRUE, method = "jitter",
    las=2, main = "Latency of Cloud Functions measured from Bern, Switzerland", xlab = "", ylab = "time (ms)",
    col = c("#E69F00", "#E69F00", "#E69F00", "#E69F00", "#E69F00", "#E69F00", "#E69F00", "#E69F00", "#E69F00",
    "#E69F00", "#E69F00", "#E69F00", "#E69F00", "#E69F00", "#E69F00", "#E69F00", "#E69F00", "#E69F00",
    "#56B4E9", "#56B4E9", "#56B4E9", "#56B4E9", "#56B4E9", "#56B4E9", "#56B4E9", "#56B4E9", "#56B4E9", "#56B4E9", "#56B4E9", 
    "#00BA38", "#00BA38", "#00BA38", "#00BA38", "#00BA38", "#00BA38", "#00BA38", 
    "#E33939", "#E33939", "#E33939", "#E33939", "#E33939"),at=0.01:41)
grid (NULL,NULL,nx=0,col = "lightgray")
legend(6, 2200, legend=c("AWS", "Azure", "Google", "IBM"),
col=c("#E69F00", "#56B4E9", "#00BA38", "#E33939"),
pch=c(21,21,21,21), cex=1, bg="white")


==> bilder/loadtest_average_latency/plot_average_latency_dotnet.R <==
x <- read.csv("average_latency_all.csv",header=T,sep=",")
x <- t(x)
aws_dotnet <- as.numeric(x[5,1:8])
azure_dotnet <- as.numeric(x[8,1:8])
azure_win_dotnet <- as.numeric(x[10,1:8])
ibm_dotnet <- as.numeric(x[17,1:8])
#png(file = "plot_average_latency_dotnet.png", width=800, height=800, units="px", pointsize=24)
pdf(file = "plot_average_latency_dotnet.pdf", width=7, height=7)
plot(aws_dotnet, type="o", pch=2, lwd=2, lty=1, col = "#E69F00", xlab = "requests per second", ylab = "time (ms)", main = ".NET Average Request Latency",ylim=c(0,1500), xaxt="n", las=1)
axis(1, at=1:8, labels=c("10", "25", "50", "100", "200", "400", "800", "1000"))
grid (NULL,NULL,nx=0,col = "lightgray")
lines(azure_dotnet,lty=1, type = "o", pch=2, lwd=2, col = "#56B4E9")
lines(azure_win_dotnet,lty=1, type = "o", pch=2, lwd=2, col = "purple")
lines(ibm_dotnet,lty=1, type = "o", pch=2, lwd=2, col = "#E33939")
legend(1, 1450, legend=c("AWS", "Azure", "Azure (Win)", "IBM"),
col=c("#E69F00", "#56B4E9", "purple", "#E33939"), lwd=2,
lty=c(1,1,1,1), cex=0.8)



==> bilder/loadtest_average_latency/plot_average_latency_go.R <==
x <- read.csv("average_latency_all.csv",header=T,sep=",")
x <- t(x)
aws_go <- as.numeric(x[4,1:8])
google_go <- as.numeric(x[13,1:8])
ibm_go <- as.numeric(x[16,1:8])
#png(file = "plot_average_latency_go.png", width=800, height=800, units="px", pointsize=24)
pdf(file = "plot_average_latency_go.pdf", width=7, height=7)
plot(aws_go, type="o", pch=2, lwd=2, lty=1, col = "#E69F00", xlab = "requests per second", ylab = "time (ms)", main = "Go Average Request Latency",ylim=c(0,7000), xaxt="n", las=1)
axis(1, at=1:8, labels=c("10", "25", "50", "100", "200", "400", "800", "1000"))
grid (NULL,NULL,nx=0,col = "lightgray")
lines(google_go,lty=1, type = "o", pch=2, lwd=2, col = "#00BA38")
lines(ibm_go,lty=1, type = "o", pch=2, lwd=2, col = "#E33939")
legend(3, 6500, legend=c("AWS", "Google", "IBM"),
col=c("#E69F00", "#00BA38", "#E33939"), lwd=2,
lty=c(1,1,1), cex=0.8, bg="white")



==> bilder/loadtest_average_latency/plot_average_latency_node.R <==
x <- read.csv("average_latency_all.csv",header=T,sep=",")
x <- t(x)
aws_node <- as.numeric(x[2,1:8])
azure_node <- as.numeric(x[6,1:8])
azure_win_node <- as.numeric(x[9,1:8])
google_node <- as.numeric(x[11,1:8])
ibm_node <- as.numeric(x[14,1:8])
#png(file = "plot_average_latency_node.png", width=800, height=800, units="px", pointsize=24)
pdf(file = "plot_average_latency_node.pdf", width=7, height=7)
plot(aws_node, type="o", pch=2, lwd=2, lty=1, col = "#E69F00", xlab = "requests per second", ylab = "time (ms)", main = "Node.js Average Request Latency",ylim=c(0,3000), xaxt="n", las=1)
axis(1, at=1:8, labels=c("10", "25", "50", "100", "200", "400", "800", "1000"))
grid (NULL,NULL,nx=0,col = "lightgray")
lines(azure_node,lty=1, type="o", pch=2, lwd=2, col = "#56B4E9")
lines(azure_win_node,lty=1, type="o", pch=2, lwd=2, col = "purple")
lines(google_node,lty=1, type="o", pch=2, lwd=2, col = "#00BA38")
lines(ibm_node,lty=1, type = "o", pch=2, lwd=2, col = "#E33939")
legend(1, 2750, legend=c("AWS", "Azure", "Azure (Win)", "Google", "IBM"),
col=c("#E69F00", "#56B4E9", "purple", "#00BA38", "#E33939"), lwd=2,
lty=c(1,1,1,1,1), cex=0.8, bg="white")



==> bilder/loadtest_average_latency/plot_average_latency_python.R <==
x <- read.csv("average_latency_all.csv",header=T,sep=",")
x <- t(x)
aws_python <- as.numeric(x[3,1:8])
azure_python <- as.numeric(x[7,1:8])
google_python <- as.numeric(x[12,1:8])
ibm_python <- as.numeric(x[15,1:8])
#png(file = "plot_average_latency_python.png", width=800, height=800, units="px", pointsize=24)
pdf(file = "plot_average_latency_python.pdf", width=7, height=7)
par(mar=c(5,5,4,2)+.1)
plot(aws_python, type="o", pch=2, lwd=2, lty=1, col = "#E69F00", xlab = "requests per second", ylab = "", main = " Python Average Request Latency",ylim=c(0,30000), xaxt="n", las=1)
axis(1, at=1:8, labels=c("10", "25", "50", "100", "200", "400", "800", "1000"))
grid (NULL,NULL,nx=0,col = "lightgray")
lines(azure_python,lty=1, type="o", pch=2, lwd=2, col = "#56B4E9")
lines(google_python,lty=1, type="o", pch=2, lwd=2, col = "#00BA38")
lines(ibm_python,lty=1, type = "o", pch=2, lwd=2, col = "#E33939")
title(ylab = "time (ms)", mgp=c(4,1,1))
legend(6, 27000, legend=c("AWS", "Azure", "Google", "IBM"),
col=c("#E69F00", "#56B4E9", "#00BA38", "#E33939"), lwd=2,
lty=c(1,1,1,1), cex=0.8, bg="white")



==> clean.sh <==
rm -f *.aux *.blg demo.dvi demo.ps demo.pdf *.log
rm -f paper.bbl paper.out paper.synctex.gz


==> make.sh <==
#!/bin/bash

for i in `find . -name *.eps`
do
    f_=${i%.eps}
    if [[ $f_.eps -nt $f_.pdf || ! -e $f_.pdf ]]
    then
	epstopdf $i
    fi
done

pdflatex main
bibtex   main
pdflatex main
pdflatex main


